Approximate Linearization of Fixed Point Iterations: Error Analysis of Tangent and Adjoint Problems Linearized about Non-Stationary Points

Previous papers have shown the impact of partial convergence of discretized PDE on the accuracy of tangent and adjoint linearizations. A series of papers suggested linearization of the fixed point iteration used in the solution process as a means of computing the sensitivities rather than linearizing the discretized PDE, as the lack of convergence of the nonlinear problem indicates that the discretized form of the governing equations has not been satisfied. These works showed that the accuracy of an approximate linearization depends in part on the convergence of the nonlinear system. This work shows an error analysis of the impact of the approximate linearization and the convergence of the nonlinear problem for both the tangent and adjoint modes and provides a series of results for an exact Newton solver, an inexact Newton solver, and a low storage explicit Runge-Kutta scheme to confirm the error analyses.

==> copy.sh <==
cp figures/IQN/SensComp_LinTol_1e-1_DesVar1.png IQN_SensComp_LinTol_1e-1_DesVar1.png
cp figures/IQN/SensComp_LinTol_1e-1_DesVar2.png IQN_SensComp_LinTol_1e-1_DesVar2.png
cp figures/IQN/SensComp_LinTol_1e-4_DesVar1.png IQN_SensComp_LinTol_1e-4_DesVar1.png
cp figures/IQN/SensComp_LinTol_1e-4_DesVar2.png IQN_SensComp_LinTol_1e-4_DesVar2.png

cp figures/IQN/SensConv_LinTol_1e-1_DesVar1.png IQN_SensConv_LinTol_1e-1_DesVar1.png
cp figures/IQN/SensConv_LinTol_1e-1_DesVar2.png IQN_SensConv_LinTol_1e-1_DesVar2.png
cp figures/IQN/SensConv_LinTol_1e-4_DesVar1.png IQN_SensConv_LinTol_1e-4_DesVar1.png
cp figures/IQN/SensConv_LinTol_1e-4_DesVar2.png IQN_SensConv_LinTol_1e-4_DesVar2.png

cp figures/IQN/ErrConv_Min1J.png IQN_MinErrConv.png
cp figures/IQN/ErrConv_Max1J.png IQN_MaxErrConv.png

cp figures/QN/SensComp_LinTol_1e-1_DesVar1.png QN_SensComp_LinTol_1e-1_DesVar1.png
cp figures/QN/SensComp_LinTol_1e-1_DesVar2.png QN_SensComp_LinTol_1e-1_DesVar2.png
cp figures/QN/SensComp_LinTol_1e-4_DesVar1.png QN_SensComp_LinTol_1e-4_DesVar1.png
cp figures/QN/SensComp_LinTol_1e-4_DesVar2.png QN_SensComp_LinTol_1e-4_DesVar2.png

cp figures/QN/SensConv_LinTol_1e-1_DesVar1.png QN_SensConv_LinTol_1e-1_DesVar1.png
cp figures/QN/SensConv_LinTol_1e-1_DesVar2.png QN_SensConv_LinTol_1e-1_DesVar2.png
cp figures/QN/SensConv_LinTol_1e-4_DesVar1.png QN_SensConv_LinTol_1e-4_DesVar1.png
cp figures/QN/SensConv_LinTol_1e-4_DesVar2.png QN_SensConv_LinTol_1e-4_DesVar2.png

cp figures/QN/MinErrConv_QN.png QN_MinErrConv.png
cp figures/QN/ErrConv_QN.png QN_MaxErrConv.png

cp figures/RK_NR_appxlinfp/SensConv_RK_DesVar1.png RK_SensConv_DesVar1.png
cp figures/RK_NR_appxlinfp/SensConv_RK_DesVar2.png RK_SensConv_DesVar2.png
cp figures/RK_NR_appxlinfp/SensComp_RK_DesVar1.png RK_SensComp_DesVar1.png
cp figures/RK_NR_appxlinfp/SensComp_RK_DesVar2.png RK_SensComp_DesVar2.png



==> figures/copy.sh <==
cp figures/IQN/SensComp_LinTol_1e-1_DesVar1.png IQN_SensComp_LinTol_1e-1_DesVar1.png
cp figures/IQN/SensComp_LinTol_1e-1_DesVar2.png IQN_SensComp_LinTol_1e-1_DesVar2.png
cp figures/IQN/SensComp_LinTol_1e-4_DesVar1.png IQN_SensComp_LinTol_1e-4_DesVar1.png
cp figures/IQN/SensComp_LinTol_1e-4_DesVar2.png IQN_SensComp_LinTol_1e-4_DesVar2.png

cp figures/IQN/SensDiff_LinTol_1e-1_DesVar1.png IQN_SensDiff_LinTol_1e-1_DesVar1.png
cp figures/IQN/SensDiff_LinTol_1e-1_DesVar2.png IQN_SensDiff_LinTol_1e-1_DesVar2.png
cp figures/IQN/SensDiff_LinTol_1e-4_DesVar1.png IQN_SensDiff_LinTol_1e-4_DesVar1.png
cp figures/IQN/SensDiff_LinTol_1e-4_DesVar2.png IQN_SensDiff_LinTol_1e-4_DesVar2.png

cp figures/IQN/ErrConv_Min1J.png IQN_MinErrConv.png
cp figures/IQN/ErrConv_Max1J.png IQN_MaxErrConv.png

cp figures/QN/SensComp_LinTol_1e-1_DesVar1.png QN_SensComp_LinTol_1e-1_DesVar1.png
cp figures/QN/SensComp_LinTol_1e-1_DesVar2.png QN_SensComp_LinTol_1e-1_DesVar2.png
cp figures/QN/SensComp_LinTol_1e-4_DesVar1.png QN_SensComp_LinTol_1e-4_DesVar1.png
cp figures/QN/SensComp_LinTol_1e-4_DesVar2.png QN_SensComp_LinTol_1e-4_DesVar2.png

cp figures/QN/SensDiff_LinTol_1e-1_DesVar1.png QN_SensDiff_LinTol_1e-1_DesVar1.png
cp figures/QN/SensDiff_LinTol_1e-1_DesVar2.png QN_SensDiff_LinTol_1e-1_DesVar2.png
cp figures/QN/SensDiff_LinTol_1e-4_DesVar1.png QN_SensDiff_LinTol_1e-4_DesVar1.png
cp figures/QN/SensDiff_LinTol_1e-4_DesVar2.png QN_SensDiff_LinTol_1e-4_DesVar2.png

cp figures/QN/MinErrConv_QN.png QN_MinErrConv.png
cp figures/QN/ErrConv_QN.png QN_MaxErrConv.png

cp figures/RK_NR_appxlinfp/SensConv_RK_DesVar1.png RK_SensConv_DesVar1.png
cp figures/RK_NR_appxlinfp/SensConv_RK_DesVar2.png RK_SensConv_DesVar2.png
cp figures/RK_NR_appxlinfp/SensComp_RK_DesVar1.png RK_SensComp_DesVar1.png
cp figures/RK_NR_appxlinfp/SensComp_RK_DesVar2.png RK_SensComp_DesVar2.png


